RLIBM-32: High Performance Correctly Rounded Math Libraries for 32-bit Floating Point Representations

This paper proposes a set of techniques to develop correctly rounded math libraries for 32-bit float and posit types. It enhances our RLibm approach that frames the problem of generating correctly rounded libraries as a linear programming problem in the context of 16-bit types to scale to 32-bit types. Specifically, this paper proposes new algorithms to (1) generate polynomials that produce correctly rounded outputs for all inputs using counterexample guided polynomial generation, (2) generate efficient piecewise polynomials with bit-pattern based domain splitting, and (3) deduce the amount of freedom available to produce correct results when range reduction involves multiple elementary functions. The resultant math library for the 32-bit float type is faster than state-of-the-art math libraries while producing the correct output for all inputs. We have also developed a set of correctly rounded elementary functions for 32-bit posits.

==> figures/floatOverheadCrlibm.py <==
import matplotlib
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
import numpy as np

matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42

overallLabel = ["ln", "log2", "log10", "exp10", "sinh", "cosh", "sinpi", "cospi", "geomean"]

labels = overallLabel
againstDouble = [1.06535565878485, 2.53916668559508, 2.53696287896542, 2.03568278858263, 1.43419287639797, 1.45621722795291, 2.37963570917024, 3.58377173527722, 1.99290604097666]

x = np.arange(len(labels))  # the label locations
width = 0.35  # the width of the bars

fig, ax = plt.subplots()
ax.set_ylim(0, 2.5)
ax.axhline(0.5, color="gray", ls = '--', linewidth = 0.5, zorder = 0)
ax.axhline(1, color="k", ls = '--', linewidth = 1, zorder = 0)
ax.axhline(1.5, color="gray", ls = '--', linewidth = 0.5, zorder = 0)
ax.axhline(2.0, color="k", ls = '--', linewidth = 1, zorder = 0)
ax.axhline(2.5, color="gray", ls = '--', linewidth = 0.5, zorder = 0)
rects2 = ax.bar(x + width/2, againstDouble, width, color="tab:blue", label='Speedup over double libm', zorder = 100)
#rects2 = ax.bar(x + width/2, againstDouble, width, color="tab:blue", zorder = 100)

# Add some text for labels, title and custom x-axis tick labels, etc.
#plt.xticks(rotation=15, ha="right", rotation_mode="anchor")
ax.set_ylabel('Speedup')
#ax.set_title('Performance speedup')
ax.set_xticks(x)
ax.set_xticklabels(labels)
plt.xticks(rotation=15)
ax.legend(bbox_to_anchor=(-0.1, 1.2, 1.1, 0.2), loc="lower left", mode="expand", ncol=2)
ax.yaxis.set_major_formatter(ticker.FormatStrFormatter('$%.f x$'))

def autolabel(rects):
    """Attach a text label above each bar in *rects*, displaying its height."""
    for rect in rects:
        height = rect.get_height()
        print(height)
        if height > 2.5:
            print("It is")
            ax.annotate('{:.1f}x'.format(height),
                    xy=(rect.get_x() + rect.get_width() / 2, 2.5),
                    xytext=(0, 3),  # 3 points vertical offset
                    textcoords="offset points",
                    ha='center', va='bottom')

autolabel(rects2)

fig.tight_layout()

plt.gcf().set_size_inches(5, 1.2)
plt.savefig('floatAgainstCrlibm.pdf', bbox_inches='tight', pad_inches = -0.001)


==> figures/floatOverheadGlibc.py <==
import matplotlib
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
import numpy as np

matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42

overallLabel = ["ln", "log2", "log10", "exp", "exp2", "exp10", "sinh", "cosh", "geomean"]

labels = overallLabel
againstFloat = [0.855454087296266, 0.881627816026574, 0.989678060730314, 1.05692721911212, 1.06418650907731, 1.21280315472012, 1.43017803811466, 1.36358961509448, 1.08952665337335]
againstDouble = [0.960612349198313, 1.00783251935778, 1.10254192586463, 1.10100622506201, 1.00279331272984, 1.28689356044877, 1.40352653184186, 1.57189962464372, 1.16296090208911]

x = np.arange(len(labels))  # the label locations
width = 0.35  # the width of the bars

fig, ax = plt.subplots()
ax.set_ylim(0, 2.5)
ax.axhline(0.5, color="gray", ls = '--', linewidth = 0.5, zorder = 0)
ax.axhline(1, color="k", ls = '--', linewidth = 1, zorder = 0)
ax.axhline(1.5, color="gray", ls = '--', linewidth = 0.5, zorder = 0)
ax.axhline(2.0, color="k", ls = '--', linewidth = 1, zorder = 0)
rects1 = ax.bar(x - width/2, againstFloat, width, color="tab:orange", label='Speedup over float libm', zorder = 100)
rects2 = ax.bar(x + width/2, againstDouble, width, color="tab:blue", label='Speedup over double libm', zorder = 100)

# Add some text for labels, title and custom x-axis tick labels, etc.
#plt.xticks(rotation=15, ha="right", rotation_mode="anchor")
ax.set_ylabel('Speedup')
#ax.set_title('Performance speedup')
ax.set_xticks(x)
ax.set_xticklabels(labels)
plt.xticks(rotation=15)
ax.legend(bbox_to_anchor=(-0.1, 0.98, 1.1, 0.2), loc="lower left", mode="expand", ncol=2)
ax.yaxis.set_major_formatter(ticker.FormatStrFormatter('$%.f x$'))

fig.tight_layout()

plt.gcf().set_size_inches(5, 1.2)
plt.savefig('floatAgainstGlibc.pdf', bbox_inches='tight', pad_inches = -0.001)


==> figures/floatOverheadIntel.py <==
import matplotlib
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
import numpy as np

matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42

overallLabel = ["ln", "log2", "log10", "exp", "exp2", "exp10", "sinh", "cosh", "sinpi", "cospi", "geomean"]

labels = overallLabel
againstFloat = [1.1251140612597, 1.17362242859642, 1.15384362854556, 1.36063003813473, 1.339850967097, 1.39439977113487, 1.64290816153837, 1.52078173085651, 2.09619573347851, 2.29503056186793, 1.46823517373378]
againstDouble = [1.29365498320346, 1.29900954769488, 1.34477790000196, 1.46220731449636, 1.59659055234287, 1.6316137745623, 1.81790609149968, 1.64569099779424, 2.07535612869037, 2.14289347275539, 1.60653954234875]

x = np.arange(len(labels))  # the label locations
width = 0.35  # the width of the bars

fig, ax = plt.subplots()
ax.set_ylim(0, 2.5)
ax.axhline(0.5, color="gray", ls = '--', linewidth = 0.5, zorder = 0)
ax.axhline(1, color="k", ls = '--', linewidth = 1, zorder = 0)
ax.axhline(1.5, color="gray", ls = '--', linewidth = 0.5, zorder = 0)
ax.axhline(2.0, color="k", ls = '--', linewidth = 1, zorder = 0)
rects1 = ax.bar(x - width/2, againstFloat, width, color="tab:orange", label='Speedup over float libm', zorder = 100)
rects2 = ax.bar(x + width/2, againstDouble, width, color="tab:blue", label='Speedup over double libm', zorder = 100)

# Add some text for labels, title and custom x-axis tick labels, etc.
#plt.xticks(rotation=15, ha="right", rotation_mode="anchor")
ax.set_ylabel('Speedup')
#ax.set_title('Performance speedup')
ax.set_xticks(x)
ax.set_xticklabels(labels)
plt.xticks(rotation=15)
ax.legend(bbox_to_anchor=(-0.1, 0.98, 1.1, 0.2), loc="lower left", mode="expand", ncol=2)
ax.yaxis.set_major_formatter(ticker.FormatStrFormatter('$%.f x$'))

fig.tight_layout()

plt.gcf().set_size_inches(5, 1.2)
plt.savefig('floatAgainstIntel.pdf', bbox_inches='tight', pad_inches = -0.001)


==> figures/floatOverheadMetalibm.py <==
import matplotlib
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
import numpy as np

matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42

overallLabel = ["exp", "exp2", "cosh", "geomean"]

labels = overallLabel
againstFloat = [2.43740641917454, 2.46329180960042, 2.76050762279077, 2.54963250947678]
againstDouble = [2.95446006240581, 2.98403542632187, 2.35051888791911, 2.74672563815993]

x = np.arange(len(labels))  # the label locations
width = 0.16  # the width of the bars

fig, ax = plt.subplots()
ax.set_ylim(0, 4.0)
ax.axhline(1.0, color="gray", ls = '--', linewidth = 0.5, zorder = 0)
ax.axhline(2.0, color="k", ls = '--', linewidth = 1, zorder = 0)
ax.axhline(3.0, color="gray", ls = '--', linewidth = 0.5, zorder = 0)
ax.axhline(4.0, color="k", ls = '--', linewidth = 1, zorder = 0)
rects1 = ax.bar(x - width/2, againstFloat, width, color="tab:orange", label='Speedup over float libm', zorder = 100)
rects2 = ax.bar(x + width/2, againstDouble, width, color="tab:blue", label='Speedup over double libm', zorder = 100)

# Add some text for labels, title and custom x-axis tick labels, etc.
#plt.xticks(rotation=15, ha="right", rotation_mode="anchor")
ax.set_ylabel('Speedup')
#ax.set_title('Performance speedup')
ax.set_xticks(x)
ax.set_xticklabels(labels)
plt.xticks(rotation=15)
ax.legend(bbox_to_anchor=(-0.1, 0.98, 1.1, 0.2), loc="lower left", mode="expand", ncol=2)
ax.yaxis.set_major_formatter(ticker.FormatStrFormatter('$%.f x$'))

fig.tight_layout()

plt.gcf().set_size_inches(5, 1.2)
plt.savefig('floatAgainstMetalibm.pdf', bbox_inches='tight', pad_inches = -0.001)


==> figures/piecewiseSpeedup.py <==
import matplotlib
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
import numpy as np

matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42

xValues = [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12]

ln2Speedup = [1.00000, 0.84114, 0.85476, 0.85336, 0.85658, 0.95907, 0.98221, 0.96564, 1.15160, 1.15483, 1.15829, 1.15542, 1.15293]

ln2DD =        [5, 5, 5, 5, 5, 4, 4, 4, 3, 3, 3, 3, 3, 3, 3, 2]
ln2DDxValues = [5, 8]
ln2Mark =      [0.95907, 1.15160]

log10Speedup = [1.00000, 0.85081, 0.88665, 0.88676, 0.88576, 0.96372, 0.96178, 0.96717, 1.15831, 1.17376, 1.18818, 1.15283, 1.18739]

log10DD =        [5, 5, 5, 5, 5, 4, 4, 4, 3, 3, 3, 3, 3, 3, 3, 2]
log10DDxValues = [5, 8]
log10Mark =      [0.96372, 1.15831]

fig, ax = plt.subplots()

plt.plot(xValues, ln2Speedup, label="log2(x)", color="tab:orange")
plt.plot(ln2DDxValues, ln2Mark, marker='o', linestyle='None', markerfacecolor="tab:orange", markeredgecolor="tab:orange")

plt.plot(xValues, log10Speedup, label="log10(x)", color="tab:blue")
plt.plot(log10DDxValues, log10Mark, marker='o', linestyle='None', markerfacecolor="tab:blue", markeredgecolor="tab:blue")

plt.yticks([0, 0.2, 0.4, 0.6, 0.8, 1.0, 1.2])
ax.set_ylabel('Speedup')
ax.xaxis.set_major_formatter(ticker.FormatStrFormatter('$2^{%d}$'))
ax.yaxis.set_major_formatter(ticker.FormatStrFormatter('$%.1f x$'))
ax.set_xlabel('Number of sub-domains for the piecewise polynomial')
#ax.set_title('Performance speedup')
plt.legend()
plt.ylim(0, 1.3)

fig.tight_layout()
plt.gcf().set_size_inches(5, 1.5)
plt.savefig('piecewiseSpeedup.pdf', bbox_inches='tight', pad_inches = -0.001)


==> figures/positOverheadCrlibm.py <==
import matplotlib
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
import numpy as np

matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42

matplotlib.rcParams.update({'font.size': 11})

overallLabel = ["ln", "log2", "log10", "exp", "sinh", "cosh", "geomean"]

labels = overallLabel
againstDouble = [1.17048779773974, 1.68560922354469, 1.68533679091165, 1.1649749531817, 1.52158774605745, 1.53751546803156, 1.44391156815835]

x = np.arange(len(labels))  # the label locations
width = 0.5  # the width of the bars

fig, ax = plt.subplots()
ax.set_ylim(0, 2.0)
ax.axhline(0.5, color="gray", ls = '--', linewidth = 0.5, zorder = 0)
ax.axhline(1, color="k", ls = '--', linewidth = 1, zorder = 0)
ax.axhline(1.5, color="gray", ls = '--', linewidth = 0.5, zorder = 0)
rects2 = ax.bar(x, againstDouble, width, color="tab:blue", label='Speedup over double libm', zorder = 100)

# Add some text for labels, title and custom x-axis tick labels, etc.
#plt.xticks(rotation=15, ha="right", rotation_mode="anchor")
ax.set_ylabel('Speedup')
#ax.set_title('Performance speedup')
ax.set_xticks(x)
ax.set_xticklabels(labels)
plt.xticks(rotation=25)
#ax.legend(bbox_to_anchor=(-0.1, 0.98, 1.15, 0.2), loc="lower left", mode="expand", ncol=2)
ax.yaxis.set_major_formatter(ticker.FormatStrFormatter('$%.f x$'))

fig.tight_layout()

plt.gcf().set_size_inches(2.7, 1.4)
plt.savefig('positAgainstCrlibm.pdf', bbox_inches='tight', pad_inches = -0.001)


==> figures/positOverheadGlibc.py <==
import matplotlib
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
import numpy as np

matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42

matplotlib.rcParams.update({'font.size': 11})

overallLabel = ["ln", "log2", "log10", "exp", "exp2", "exp10", "sinh", "cosh", "geomean"]

labels = overallLabel
againstDouble = [1.11002248108505, 1.15405450837465, 1.21346950896083, 0.938884755648267, 0.914237794448706, 1.05634802220959, 1.2747790629273, 1.10152480839796, 1.08908513769892]

x = np.arange(len(labels))  # the label locations
width = 0.5  # the width of the bars

fig, ax = plt.subplots()
ax.set_ylim(0, 2.0)
ax.axhline(0.5, color="gray", ls = '--', linewidth = 0.5, zorder = 0)
ax.axhline(1, color="k", ls = '--', linewidth = 1, zorder = 0)
ax.axhline(1.5, color="gray", ls = '--', linewidth = 0.5, zorder = 0)
rects2 = ax.bar(x, againstDouble, width, color="tab:blue", label='Speedup over double libm', zorder = 100)

# Add some text for labels, title and custom x-axis tick labels, etc.
#plt.xticks(rotation=15, ha="right", rotation_mode="anchor")
ax.set_ylabel('Speedup')
#ax.set_title('Performance speedup')
ax.set_xticks(x)
ax.set_xticklabels(labels)
plt.xticks(rotation=25)
#ax.legend(bbox_to_anchor=(-0.03, 0.98, 1.05, 0.2), loc="lower left", mode="expand", ncol=2)
ax.yaxis.set_major_formatter(ticker.FormatStrFormatter('$%.f x$'))

fig.tight_layout()

plt.gcf().set_size_inches(3.6, 1.4)
plt.savefig('positAgainstGlibc.pdf', bbox_inches='tight', pad_inches = -0.001)


==> figures/positOverheadIntel.py <==
import matplotlib
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
import numpy as np

matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42

matplotlib.rcParams.update({'font.size': 11})

overallLabel = ["ln", "log2", "log10", "exp", "exp2", "exp10", "sinh", "cosh", "geomean"]

labels = overallLabel
againstDouble = [1.16437512704052, 1.19423550960606, 1.20674687929756, 0.974395137714435, 1.00123868479042, 1.06102630988995, 1.08812107203688, 1.05124767775203, 1.08961363604244]

x = np.arange(len(labels))  # the label locations
width = 0.5  # the width of the bars

fig, ax = plt.subplots()
ax.set_ylim(0, 2.0)
ax.axhline(0.5, color="gray", ls = '--', linewidth = 0.5, zorder = 0)
ax.axhline(1, color="k", ls = '--', linewidth = 1, zorder = 0)
ax.axhline(1.5, color="gray", ls = '--', linewidth = 0.5, zorder = 0)
rects2 = ax.bar(x, againstDouble, width, color="tab:blue", label='Speedup over double libm', zorder = 100)

# Add some text for labels, title and custom x-axis tick labels, etc.
#plt.xticks(rotation=15, ha="right", rotation_mode="anchor")
ax.set_ylabel('Speedup')
#ax.set_title('Performance speedup')
ax.set_xticks(x)
ax.set_xticklabels(labels)
plt.xticks(rotation=25)
#ax.legend(bbox_to_anchor=(-0.03, 0.98, 1.05, 0.2), loc="lower left", mode="expand", ncol=2)
ax.yaxis.set_major_formatter(ticker.FormatStrFormatter('$%.f x$'))

fig.tight_layout()

plt.gcf().set_size_inches(3.6, 1.4)
plt.savefig('positAgainstIntel.pdf', bbox_inches='tight', pad_inches = -0.001)

